Critical properties of the valence-bond-solid transition in lattice quantum electrodynamics

Elucidating the phase diagram of lattice gauge theories with fermionic matter in 2+1 dimensions has become a problem of considerable interest in recent years, motivated by physical problems ranging from chiral symmetry breaking in high-energy physics to fractionalized phases of strongly correlated materials in condensed matter physics. For a sufficiently large number $N_f$ of flavors of four-component Dirac fermions, recent sign-problem-free quantum Monte Carlo studies of lattice quantum electrodynamics (QED$_3$) on the square lattice have found evidence for a continuous quantum phase transition between a power-law correlated conformal QED$_3$ phase and a confining valence-bond-solid phase with spontaneously broken point-group symmetries. The critical continuum theory of this transition was shown to be the $O(2)$ QED$_3$-Gross-Neveu model, equivalent to the gauged Nambu-Jona-Lasinio model, and critical exponents were computed to first order in the large-$N_f$ expansion and the $\epsilon$ expansion. We extend these studies by computing critical exponents to second order in the large-$N_f$ expansion and to four-loop order in the $\epsilon$ expansion below four spacetime dimensions. In the latter context, we also explicitly demonstrate that the discrete $\mathbb{Z}_4$ symmetry of the valence-bond-solid order parameter is dynamically enlarged to a continuous $O(2)$ symmetry at criticality for all values of $N_f$.

==> XYQED3GNYbetagamma.m <==
(* ::Package:: *)

(*
*  
*  This file contains the \beta- and \gamma-functions for chiral O(2) QED_3 x Gross-Neveu-Yukawa (chiral XY) at four loops,
*  discussed in the paper:
*
*  "Critical properties of the valence-bond-solid transition in lattice quantum electrodynamics", 
*  by N. Zerf, R. Boyack, P. Marquard, J. Gracey, and J. Maciejko
*
*  We closely follow the notation used in the paper:
*  
*  ep=\epsilon  (d=4-ep)
*  
*  e: gauge coupling
*  g: Yukawa coupling
*  lambda: quartic scalar coupling
*  
*  N: number of fermion doublet flavours.
*  
*  z<n>: \zeta_n.
*  xi: \xi (gauge fixing parameter)
*  
*  
*  For convenience we use the loop label L.
*  The Power of L gives the respective loop order of the tagged terms.
*  For L=1 one obtains the result formulae in the publication.
*    
*  The file contains the following expressions:
*  
*  betae2=\beta_{e^2}
* 
*  betag2=\beta_{g^2}
*  
*  betal2=\beta_{\lambda^2}
*  
*  
*  gammaA=\gamma_{A}
*  gammapsi=\gamma_{\psi}
*  gammaphi=\gamma_{\phi}
*  gammaphi2=\gamma_{\phi^2}
*  gammaMphi2=\gamma_{M^2_\phi}
*  gammaMpsi3p=\gamma_{\bar{\psi}\gamma_3^{\prime}\psi}
*  
*)


betae2 = (

   + e^2 * (  - ep )

       + L*e^4*N * ( 8/3 )

       + L^2*e^4*g^2*N * (  - 4 )

       + L^2*e^6*N * ( 8 )

       + L^3*e^4*g^4*N * ( 6 )

       + L^3*e^4*g^4*N^2 * ( 7 )

       + L^3*e^6*g^2*N * (  - 6 )

       + L^3*e^8*N * (  - 4 )

       + L^3*e^8*N^2 * (  - 88/9 )

       + L^4*e^4*g^2*lambda^4*N * ( 192 )

       + L^4*e^4*g^4*lambda^2*N * (  - 80 )

       + L^4*e^4*g^6*N * (  - 8/3 - 12*z3 )

       + L^4*e^4*g^6*N^2 * (  - 116/3 )

       + L^4*e^4*g^6*N^3 * (  - 3 )

       + L^4*e^6*g^4*N * (  - 4 )

       + L^4*e^6*g^4*N^2 * ( 89 - 144*z3 )

       + L^4*e^8*g^2*N * (  - 6 + 144*z3 )

       + L^4*e^8*g^2*N^2 * ( 644/9 )

       + L^4*e^10*N * (  - 92 )

       + L^4*e^10*N^2 * ( 1520/27 - 1664/9*z3 )

       + L^4*e^10*N^3 * (  - 2464/243 )

);

Print["betae2 loaded."];

 betag2 = (

   + g^2 * (  - ep )

       + L*g^4 * ( 2 )

       + L*g^4*N * ( 2 )

       + L*e^2*g^2 * (  - 12 )

       + L^2*g^2*lambda^4 * ( 32 )

       + L^2*g^4*lambda^2 * (  - 32 )

       + L^2*g^6 * ( 7/2 )

       + L^2*g^6*N * (  - 6 )

       + L^2*e^2*g^4 * ( 16 )

       + L^2*e^2*g^4*N * ( 10 )

       + L^2*e^4*g^2 * (  - 6 )

       + L^2*e^4*g^2*N * ( 40/3 )

       + L^3*g^2*lambda^6 * (  - 320 )

       + L^3*g^4*lambda^4 * ( 360 )

       + L^3*g^4*lambda^4*N * (  - 120 )

       + L^3*g^6*lambda^2 * ( 144 )

       + L^3*g^6*lambda^2*N * ( 120 )

       + L^3*g^8 * (  - 227/8 + 6*z3 )

       + L^3*g^8*N * ( 15/8 + 6*z3 )

       + L^3*g^8*N^2 * ( 13/2 )

       + L^3*e^2*g^4*lambda^2 * ( 32 )

       + L^3*e^2*g^6 * (  - 70 )

       + L^3*e^2*g^6*N * (  - 27 )

       + L^3*e^4*g^4 * ( 157/2 - 72*z3 )

       + L^3*e^4*g^4*N * ( 33/2 - 216*z3 )

       + L^3*e^4*g^4*N^2 * (  - 16 )

       + L^3*e^6*g^2 * (  - 258 )

       + L^3*e^6*g^2*N * ( 184 - 192*z3 )

       + L^3*e^6*g^2*N^2 * ( 560/27 )

       + L^4*g^2*lambda^8 * ( 21120 )

       + L^4*g^4*lambda^6 * (  - 68800/3 + 6144*z3 )

       + L^4*g^4*lambda^6*N * ( 1280/3 )

       + L^4*g^6*lambda^4 * (  - 3352 - 3392*z3 )

       + L^4*g^6*lambda^4*N * (  - 4064/3 + 576*z3 )

       + L^4*g^6*lambda^4*N^2 * (  - 16 )

       + L^4*g^8*lambda^2 * ( 66 - 352*z3 )

       + L^4*g^8*lambda^2*N * (  - 3328/3 - 576*z3 )

       + L^4*g^8*lambda^2*N^2 * ( 16 )

       + L^4*g^10 * ( 1353/32 - 40*z5 + 6*z4 + 163*z3 )

       + L^4*g^10*N * ( 6703/24 - 40*z5 + 12*z4 - 168*z3 )

       + L^4*g^10*N^2 * (  - 619/6 + 6*z4 - 30*z3 )

       + L^4*g^10*N^3 * (  - 1/2 )

       + L^4*e^2*g^4*lambda^4 * (  - 9784/3 )

       + L^4*e^2*g^4*lambda^4*N * (  - 1608 + 1152*z3 )

       + L^4*e^2*g^6*lambda^2 * ( 1104 + 768*z3 )

       + L^4*e^2*g^6*lambda^2*N * ( 2000/3 - 1152*z3 )

       + L^4*e^2*g^8 * (  - 387/8 - 60*z5 - 54*z4 + 658*z3 )

       + L^4*e^2*g^8*N * ( 2835/8 - 60*z5 - 54*z4 + 340*z3 )

       + L^4*e^2*g^8*N^2 * ( 193/6 - 48*z3 )

       + L^4*e^4*g^4*lambda^2 * (  - 152 + 1920*z3 )

       + L^4*e^4*g^4*lambda^2*N * ( 14944/9 )

       + L^4*e^4*g^6 * (  - 3737/4 + 160*z5 - 196*z3 )

       + L^4*e^4*g^6*N * (  - 4549/6 + 1440*z5 + 3592/3*z3 )

       + L^4*e^4*g^6*N^2 * ( 509/9 - 160*z5 + 224*z3 )

       + L^4*e^6*g^4 * ( 11071/6 + 720*z5 + 216*z4 - 1624*z3 )

       + L^4*e^6*g^4*N * ( 2417/18 + 5040*z5 + 648*z4 - 2000*z3 )

       + L^4*e^6*g^4*N^2 * (  - 171958/243 - 192*z4 + 2656/3*z3 )

       + L^4*e^6*g^4*N^3 * (  - 13000/243 + 128/3*z3 )

       + L^4*e^8*g^2 * ( 1261/2 + 1344*z3 )

       + L^4*e^8*g^2*N * ( 352/3 + 1920*z5 - 288*z3 )

       + L^4*e^8*g^2*N^2 * (  - 1216/27 - 384*z4 + 640*z3 )

       + L^4*e^8*g^2*N^3 * ( 2656/81 - 512/9*z3 )

);

Print[" betag2 loaded."];

 betal2 = (

   + lambda^2 * (  - ep )

       + L*lambda^4 * ( 40 )

       + L*g^2*lambda^2*N * ( 4 )

       + L*g^4*N * (  - 1 )

       + L^2*lambda^6 * (  - 960 )

       + L^2*g^2*lambda^4*N * (  - 80 )

       + L^2*g^4*lambda^2*N * ( 2 )

       + L^2*g^6*N * ( 4 )

       + L^2*e^2*g^2*lambda^2*N * ( 20 )

       + L^2*e^2*g^4*N * (  - 4 )

       + L^3*lambda^8 * ( 39488 + 24576*z3 )

       + L^3*g^2*lambda^6*N * ( 1808 )

       + L^3*g^4*lambda^4*N * ( 1018 + 816*z3 )

       + L^3*g^4*lambda^4*N^2 * (  - 120 )

       + L^3*g^6*lambda^2*N * (  - 1339/4 - 84*z3 )

       + L^3*g^6*lambda^2*N^2 * ( 128 )

       + L^3*g^8*N * ( 53/8 - 12*z3 )

       + L^3*g^8*N^2 * (  - 77/4 )

       + L^3*e^2*g^2*lambda^4*N * (  - 1020 + 960*z3 )

       + L^3*e^2*g^4*lambda^2*N * ( 373 - 528*z3 )

       + L^3*e^2*g^6*N * (  - 7 + 48*z3 )

       + L^3*e^4*g^2*lambda^2*N * (  - 119 + 144*z3 )

       + L^3*e^4*g^2*lambda^2*N^2 * (  - 32 )

       + L^3*e^4*g^4*N * ( 131/2 - 48*z3 )

       + L^3*e^4*g^4*N^2 * ( 58 )

       + L^4*lambda^10 * (  - 2041600 - 3112960*z5 + 491520*z4 - 
         2105344*z3 )

       + L^4*g^2*lambda^8*N * (  - 180448/3 + 73728*z4 - 145408*z3 )

       + L^4*g^4*lambda^6*N * (  - 93536 - 81920*z5 - 24576*z4 - 22400*
         z3 )

       + L^4*g^4*lambda^6*N^2 * ( 22432/3 + 2048*z3 )

       + L^4*g^6*lambda^4*N * ( 34297/2 + 12480*z5 + 1656*z4 + 1600*z3
          )

       + L^4*g^6*lambda^4*N^2 * (  - 9780 + 1632*z4 - 4032*z3 )

       + L^4*g^6*lambda^4*N^3 * (  - 160 + 320*z3 )

       + L^4*g^8*lambda^2*N * ( 1129/2 + 560*z5 + 108*z4 + 1114*z3 )

       + L^4*g^8*lambda^2*N^2 * ( 3955/3 - 960*z5 - 540*z4 + 1140*z3 )

       + L^4*g^8*lambda^2*N^3 * ( 305/2 - 248*z3 )

       + L^4*g^10*N * (  - 1743/16 + 50*z5 - 21*z4 + 42*z3 )

       + L^4*g^10*N^2 * ( 659/4 + 160*z5 + 12*z4 - 112*z3 )

       + L^4*g^10*N^3 * (  - 109/3 + 44*z3 )

       + L^4*e^2*g^2*lambda^6*N * ( 46960 - 46848*z3 )

       + L^4*e^2*g^4*lambda^4*N * (  - 68444/3 - 5440*z5 + 864*z4 + 
         27904*z3 )

       + L^4*e^2*g^4*lambda^4*N^2 * (  - 1990 + 1440*z4 - 2880*z3 )

       + L^4*e^2*g^6*lambda^2*N * ( 7627/12 - 1080*z5 - 732*z4 + 3592*
         z3 )

       + L^4*e^2*g^6*lambda^2*N^2 * ( 2825/3 - 1008*z4 + 1920*z3 )

       + L^4*e^2*g^8*N * (  - 267 - 240*z5 + 216*z4 - 404*z3 )

       + L^4*e^2*g^8*N^2 * (  - 391/12 + 156*z4 - 312*z3 )

       + L^4*e^4*g^2*lambda^4*N * ( 4790 - 9600*z5 - 4320*z4 + 10560*z3
          )

       + L^4*e^4*g^2*lambda^4*N^2 * ( 6200/3 + 640*z4 - 2560/3*z3 )

       + L^4*e^4*g^4*lambda^2*N * (  - 3913 + 8160*z5 + 4272*z4 - 8840*
         z3 )

       + L^4*e^4*g^4*lambda^2*N^2 * (  - 8390/3 + 640*z5 - 64*z4 + 6304/
         3*z3 )

       + L^4*e^4*g^6*N * (  - 981/4 - 520*z5 - 516*z4 + 1040*z3 )

       + L^4*e^4*g^6*N^2 * ( 460/9 - 640*z5 - 112*z4 - 656/3*z3 )

       + L^4*e^6*g^2*lambda^2*N * ( 4651/3 - 1440*z5 - 432*z4 + 928*z3
          )

       + L^4*e^6*g^2*lambda^2*N^2 * (  - 500 + 384*z4 + 64*z3 )

       + L^4*e^6*g^2*lambda^2*N^3 * (  - 26000/243 + 256/3*z3 )

       + L^4*e^6*g^4*N * (  - 2942/3 + 160*z5 + 288*z4 + 48*z3 )

       + L^4*e^6*g^4*N^2 * ( 370/3 - 160*z4 + 32/3*z3 )

       + L^4*e^6*g^4*N^3 * ( 4000/243 - 128/3*z3 )

);

Print[" betal2 loaded."];

 gammaA = (

   + L*e^2*N * ( 8/3 )

       + L^2*e^2*g^2*N * (  - 4 )

       + L^2*e^4*N * ( 8 )

       + L^3*e^2*g^4*N * ( 6 )

       + L^3*e^2*g^4*N^2 * ( 7 )

       + L^3*e^4*g^2*N * (  - 6 )

       + L^3*e^6*N * (  - 4 )

       + L^3*e^6*N^2 * (  - 88/9 )

       + L^4*e^2*g^2*lambda^4*N * ( 192 )

       + L^4*e^2*g^4*lambda^2*N * (  - 80 )

       + L^4*e^2*g^6*N * (  - 8/3 - 12*z3 )

       + L^4*e^2*g^6*N^2 * (  - 116/3 )

       + L^4*e^2*g^6*N^3 * (  - 3 )

       + L^4*e^4*g^4*N * (  - 4 )

       + L^4*e^4*g^4*N^2 * ( 89 - 144*z3 )

       + L^4*e^6*g^2*N * (  - 6 + 144*z3 )

       + L^4*e^6*g^2*N^2 * ( 644/9 )

       + L^4*e^8*N * (  - 92 )

       + L^4*e^8*N^2 * ( 1520/27 - 1664/9*z3 )

       + L^4*e^8*N^3 * (  - 2464/243 )

);

Print[" gammaA loaded."];

 gammapsi = (

   + L*g^2 * ( 1 )

       + L*e^2 * ( 2 - 2*xi )

       + L^2*g^4 * (  - 1/4 )

       + L^2*g^4*N * (  - 3/2 )

       + L^2*e^2*g^2 * (  - 4 )

       + L^2*e^4 * (  - 3 )

       + L^2*e^4*N * (  - 4 )

       + L^3*g^2*lambda^4 * (  - 44 )

       + L^3*g^4*lambda^2 * ( 16 )

       + L^3*g^6 * (  - 35/16 + 3*z3 )

       + L^3*g^6*N * ( 37/8 )

       + L^3*g^6*N^2 * (  - 3/4 )

       + L^3*e^2*g^4 * ( 6 )

       + L^3*e^2*g^4*N * ( 5/4 + 12*z3 )

       + L^3*e^4*g^2 * (  - 51/4 + 12*z3 )

       + L^3*e^4*g^2*N * ( 3 )

       + L^3*e^6 * ( 3 )

       + L^3*e^6*N * ( 6 )

       + L^3*e^6*N^2 * ( 40/9 )

       + L^4*g^2*lambda^6 * ( 3040/3 )

       + L^4*g^4*lambda^4 * (  - 1108/3 + 96*z3 )

       + L^4*g^4*lambda^4*N * ( 224 )

       + L^4*g^6*lambda^2 * (  - 286/3 + 32*z3 )

       + L^4*g^6*lambda^2*N * (  - 116 )

       + L^4*g^8 * ( 1337/64 - 20*z5 + 3*z4 - 17/2*z3 )

       + L^4*g^8*N * ( 47/48 + 3*z4 - 49/2*z3 )

       + L^4*g^8*N^2 * (  - 19/2 )

       + L^4*g^8*N^3 * (  - 3/8 + 2*z3 )

       + L^4*e^2*g^2*lambda^4 * ( 572 )

       + L^4*e^2*g^4*lambda^2 * (  - 512/3 )

       + L^4*e^2*g^6 * ( 369/16 - 30*z5 - 27*z4 + 37*z3 )

       + L^4*e^2*g^6*N * (  - 563/8 + 12*z4 - 16*z3 )

       + L^4*e^2*g^6*N^2 * (  - 73/6 + 12*z4 - 40*z3 )

       + L^4*e^4*g^4 * ( 23/8 + 80*z5 + 24*z4 - 74*z3 )

       + L^4*e^4*g^4*N * ( 222 - 280*z5 - 12*z4 + 138*z3 )

       + L^4*e^4*g^4*N^2 * ( 244/9 + 8*z4 - 40/3*z3 )

       + L^4*e^6*g^2 * (  - 1277/12 + 520*z5 - 36*z4 - 444*z3 )

       + L^4*e^6*g^2*N * (  - 86/3 + 64*z4 - 352/3*z3 )

       + L^4*e^6*g^2*N^2 * (  - 7904/243 + 64/3*z3 )

       + L^4*e^8 * (  - 1027/4 + 1280*z5 - 800*z3 )

       + L^4*e^8*N * ( 920/3 - 128*z3 )

       + L^4*e^8*N^2 * ( 608/9 - 64*z3 )

       + L^4*e^8*N^3 * ( 560/81 )

);

Print[" gammapsi loaded."];

 gammaphi = (

   + L*g^2*N * ( 2 )

       + L^2*lambda^4 * ( 32 )

       + L^2*g^4*N * (  - 3 )

       + L^2*e^2*g^2*N * ( 10 )

       + L^3*lambda^6 * (  - 320 )

       + L^3*g^2*lambda^4*N * (  - 120 )

       + L^3*g^4*lambda^2*N * ( 40 )

       + L^3*g^6*N * (  - 27/8 + 6*z3 )

       + L^3*g^6*N^2 * ( 8 )

       + L^3*e^2*g^4*N * ( 5/2 - 24*z3 )

       + L^3*e^4*g^2*N * (  - 119/2 + 72*z3 )

       + L^3*e^4*g^2*N^2 * (  - 16 )

       + L^4*lambda^8 * ( 21120 )

       + L^4*g^2*lambda^6*N * ( 1280/3 )

       + L^4*g^4*lambda^4*N * (  - 2080/3 + 576*z3 )

       + L^4*g^4*lambda^4*N^2 * (  - 16 )

       + L^4*g^6*lambda^2*N * (  - 1096/3 + 64*z3 )

       + L^4*g^6*lambda^2*N^2 * (  - 304/3 )

       + L^4*g^8*N * ( 52 - 40*z5 + 6*z4 - 31*z3 )

       + L^4*g^8*N^2 * (  - 19/2 + 6*z4 - 30*z3 )

       + L^4*g^8*N^3 * ( 1/4 - 4*z3 )

       + L^4*e^2*g^2*lambda^4*N * (  - 1608 + 1152*z3 )

       + L^4*e^2*g^4*lambda^2*N * (  - 472/3 )

       + L^4*e^2*g^6*N * ( 841/8 - 60*z5 - 78*z4 + 148*z3 )

       + L^4*e^2*g^6*N^2 * ( 275/6 - 24*z4 + 32*z3 )

       + L^4*e^4*g^4*N * (  - 781/6 + 400*z5 + 216*z4 - 436*z3 )

       + L^4*e^4*g^4*N^2 * (  - 877/9 - 160*z5 + 128*z4 + 272/3*z3 )

       + L^4*e^6*g^2*N * ( 4651/6 - 720*z5 - 216*z4 + 464*z3 )

       + L^4*e^6*g^2*N^2 * (  - 250 + 192*z4 + 32*z3 )

       + L^4*e^6*g^2*N^3 * (  - 13000/243 + 128/3*z3 )

);

Print[" gammaphi loaded."];

 gammaphi2 = (

   + L*lambda^2 * (  - 16 )

       + L^2*lambda^4 * ( 192 )

       + L^2*g^2*lambda^2*N * ( 32 )

       + L^3*lambda^6 * (  - 9344 )

       + L^3*g^2*lambda^4*N * (  - 384 )

       + L^3*g^4*lambda^2*N * (  - 100 - 192*z3 )

       + L^3*g^4*lambda^2*N^2 * ( 48 )

       + L^3*g^6*N * ( 44 - 24*z3 )

       + L^3*g^6*N^2 * (  - 24 )

       + L^3*e^2*g^2*lambda^2*N * ( 408 - 384*z3 )

       + L^3*e^2*g^4*N * (  - 72 + 96*z3 )

       + L^4*lambda^8 * ( 514048 + 98304*z4 + 51200*z3 )

       + L^4*g^2*lambda^6*N * ( 50368/3 + 5120*z3 )

       + L^4*g^4*lambda^4*N * ( 37760/3 + 1344*z4 + 9856*z3 )

       + L^4*g^4*lambda^4*N^2 * (  - 1408 - 384*z3 )

       + L^4*g^6*lambda^2*N * (  - 11383/3 + 1280*z5 - 528*z4 + 1536*z3
          )

       + L^4*g^6*lambda^2*N^2 * ( 1800 - 384*z4 + 512*z3 )

       + L^4*g^6*lambda^2*N^3 * ( 64 - 128*z3 )

       + L^4*g^8*N * ( 27/2 + 160*z5 - 84*z4 - 68*z3 )

       + L^4*g^8*N^2 * (  - 394/3 + 240*z5 + 12*z4 - 40*z3 )

       + L^4*g^8*N^3 * (  - 32 + 48*z3 )

       + L^4*e^2*g^2*lambda^4*N * (  - 9408 + 9216*z3 )

       + L^4*e^2*g^4*lambda^2*N * ( 4136 + 1280*z5 - 1152*z4 - 3200*z3
          )

       + L^4*e^2*g^4*lambda^2*N^2 * ( 796 - 576*z4 + 1152*z3 )

       + L^4*e^2*g^6*N * ( 132 + 240*z5 + 504*z4 - 1264*z3 )

       + L^4*e^2*g^6*N^2 * (  - 158 + 192*z4 - 352*z3 )

       + L^4*e^4*g^2*lambda^2*N * (  - 1916 + 3840*z5 + 1728*z4 - 4224*
         z3 )

       + L^4*e^4*g^2*lambda^2*N^2 * (  - 2480/3 - 256*z4 + 1024/3*z3 )

       + L^4*e^4*g^4*N * ( 2086/3 - 1600*z5 - 768*z4 + 1616*z3 )

       + L^4*e^4*g^4*N^2 * ( 3512/9 - 160*z5 + 64*z4 - 320*z3 )

);

Print[" gammaphi2 loaded."];

 gammaMphi2 = (

   + L*lambda^2 * (  - 16 )

       + L*g^2*N * (  - 2 )

       + L^2*lambda^4 * ( 160 )

       + L^2*g^2*lambda^2*N * ( 32 )

       + L^2*g^4*N * ( 3 )

       + L^2*e^2*g^2*N * (  - 10 )

       + L^3*lambda^6 * (  - 9024 )

       + L^3*g^2*lambda^4*N * (  - 264 )

       + L^3*g^4*lambda^2*N * (  - 140 - 192*z3 )

       + L^3*g^4*lambda^2*N^2 * ( 48 )

       + L^3*g^6*N * ( 379/8 - 30*z3 )

       + L^3*g^6*N^2 * (  - 32 )

       + L^3*e^2*g^2*lambda^2*N * ( 408 - 384*z3 )

       + L^3*e^2*g^4*N * (  - 149/2 + 120*z3 )

       + L^3*e^4*g^2*N * ( 119/2 - 72*z3 )

       + L^3*e^4*g^2*N^2 * ( 16 )

       + L^4*lambda^8 * ( 492928 + 98304*z4 + 51200*z3 )

       + L^4*g^2*lambda^6*N * ( 49088/3 + 5120*z3 )

       + L^4*g^4*lambda^4*N * ( 13280 + 1344*z4 + 9280*z3 )

       + L^4*g^4*lambda^4*N^2 * (  - 1392 - 384*z3 )

       + L^4*g^6*lambda^2*N * (  - 3429 + 1280*z5 - 528*z4 + 1472*z3 )

       + L^4*g^6*lambda^2*N^2 * ( 5704/3 - 384*z4 + 512*z3 )

       + L^4*g^6*lambda^2*N^3 * ( 64 - 128*z3 )

       + L^4*g^8*N * (  - 77/2 + 200*z5 - 90*z4 - 37*z3 )

       + L^4*g^8*N^2 * (  - 731/6 + 240*z5 + 6*z4 - 10*z3 )

       + L^4*g^8*N^3 * (  - 129/4 + 52*z3 )

       + L^4*e^2*g^2*lambda^4*N * (  - 7800 + 8064*z3 )

       + L^4*e^2*g^4*lambda^2*N * ( 12880/3 + 1280*z5 - 1152*z4 - 3200*
         z3 )

       + L^4*e^2*g^4*lambda^2*N^2 * ( 796 - 576*z4 + 1152*z3 )

       + L^4*e^2*g^6*N * ( 215/8 + 300*z5 + 582*z4 - 1412*z3 )

       + L^4*e^2*g^6*N^2 * (  - 1223/6 + 216*z4 - 384*z3 )

       + L^4*e^4*g^2*lambda^2*N * (  - 1916 + 3840*z5 + 1728*z4 - 4224*
         z3 )

       + L^4*e^4*g^2*lambda^2*N^2 * (  - 2480/3 - 256*z4 + 1024/3*z3 )

       + L^4*e^4*g^4*N * ( 1651/2 - 2000*z5 - 984*z4 + 2052*z3 )

       + L^4*e^4*g^4*N^2 * ( 1463/3 - 64*z4 - 1232/3*z3 )

       + L^4*e^6*g^2*N * (  - 4651/6 + 720*z5 + 216*z4 - 464*z3 )

       + L^4*e^6*g^2*N^2 * ( 250 - 192*z4 - 32*z3 )

       + L^4*e^6*g^2*N^3 * ( 13000/243 - 128/3*z3 )

);

Print[" gammaMphi2 loaded."];

 gammaMpsi3p = (

   + L*g^2 * ( 1 )

       + L*e^2 * ( 6 )

       + L^2*g^4 * ( 1/4 )

       + L^2*g^4*N * (  - 1/2 )

       + L^2*e^2*g^2 * ( 8 )

       + L^2*e^4 * ( 3 )

       + L^2*e^4*N * (  - 20/3 )

       + L^3*g^2*lambda^4 * (  - 28 )

       + L^3*g^4*lambda^2 * ( 16 )

       + L^3*g^6 * ( 57/16 - 3*z3 )

       + L^3*g^6*N * ( 31/8 )

       + L^3*g^6*N^2 * (  - 5/4 )

       + L^3*e^2*g^4 * ( 18 - 24*z3 )

       + L^3*e^2*g^4*N * (  - 19/4 + 12*z3 )

       + L^3*e^4*g^2 * ( 13/4 - 180*z3 )

       + L^3*e^4*g^2*N * ( 8 )

       + L^3*e^6 * ( 129 )

       + L^3*e^6*N * (  - 92 + 96*z3 )

       + L^3*e^6*N^2 * (  - 280/27 )

       + L^4*g^2*lambda^6 * ( 480 )

       + L^4*g^4*lambda^4 * (  - 212/3 + 96*z3 )

       + L^4*g^4*lambda^4*N * ( 328/3 )

       + L^4*g^6*lambda^2 * (  - 562/3 + 32*z3 )

       + L^4*g^6*lambda^2*N * (  - 212/3 )

       + L^4*g^8 * ( 3335/64 - 20*z5 - 6*z4 - 5/2*z3 )

       + L^4*g^8*N * (  - 1561/48 + 40*z5 - 6*z4 - 45/2*z3 )

       + L^4*g^8*N^2 * (  - 4 )

       + L^4*g^8*N^3 * (  - 13/8 + 2*z3 )

       + L^4*e^2*g^2*lambda^4 * ( 44 )

       + L^4*e^2*g^4*lambda^2 * (  - 512/3 + 192*z3 )

       + L^4*e^2*g^6 * ( 8287/48 + 110*z5 + 3*z4 + 89*z3 )

       + L^4*e^2*g^6*N * (  - 161/8 - 12*z4 + 28*z3 )

       + L^4*e^2*g^6*N^2 * (  - 13 + 12*z4 - 32*z3 )

       + L^4*e^4*g^4 * ( 2057/8 + 960*z5 + 72*z4 + 158*z3 )

       + L^4*e^4*g^4*N * (  - 614/9 - 280*z5 - 124*z4 + 1426/3*z3 )

       + L^4*e^4*g^4*N^2 * (  - 499/9 + 8*z4 + 8*z3 )

       + L^4*e^6*g^2 * ( 7555/12 + 4680*z5 + 540*z4 - 2108*z3 )

       + L^4*e^6*g^2*N * (  - 1156/9 - 192*z4 + 1072/3*z3 )

       + L^4*e^6*g^2*N^2 * ( 5524/243 )

       + L^4*e^8 * (  - 1261/4 - 672*z3 )

       + L^4*e^8*N * (  - 176/3 - 960*z5 + 144*z3 )

       + L^4*e^8*N^2 * ( 608/27 + 192*z4 - 320*z3 )

       + L^4*e^8*N^3 * (  - 1328/81 + 256/9*z3 )

);

Print[" gammaMpsi3p loaded."];


==> XYQED3GNYexponents.m <==

(*
*  
*  
*  
*   This file contains explicit expressions for critical exponents and scaling dimensions of operators 
*                    for
*          the QED_3 x Gross-Neveu-Yukawa (chiral XY) model
*                    at
*               four loops
*  discussed in the paper:
*  
*  "Critical properties of the valence-bond-solid transition in lattice quantum electrodynamics", 
*  by N. Zerf, R. Boyack, P. Marquard, J. Gracey, and J. Maciejko
*   
*   We follow closely the notation used in the paper:
*   
*   
*   ep=\epsilon  (d=4-ep)
*   N: number of 4-component Dirac fermion flavours.
*   
*   z<n>: \zeta_n.
*   
*   We use the short hand notation 
*   Np1 = N+1
*   Y = Sqrt[810/N+424+56*N+N^2]
*   W = Sqrt[1+N*(38+N)]
*   
*   The file contains the following expressions:
*   
*   etaphi=\eta_\phi
*   nuinv=1/\nu 
*   DeltaCDW=\Delta_{CDW}
*   DeltaCDWGNY=\Delta_{CDW} for O(2) GNY. 
*  
*  
*)


etaphi = (

   + ep*Np1^(-1) * ( 7/2 )

       + ep * ( 1 )

       + ep^2*Np1^(-3) * ( 17787/800 )

       + ep^2*Np1^(-3)*Y * ( 63/100 )

       + ep^2*Np1^(-2) * ( 18277/800 )

       + ep^2*Np1^(-2)*Y * ( 19/100 )

       + ep^2*Np1^(-1) * ( 4327/200 )

       + ep^2*N^(-1) * (  - 459/20 )

       + ep^3*Np1^(-5)*Y^(-1) * (  - 77597919/40000 )

       + ep^3*Np1^(-5) * ( 29193759/160000 )

       + ep^3*Np1^(-5)*Y * ( 464373/40000 )

       + ep^3*Np1^(-4)*Y^(-1) * (  - 231052689/40000 )

       + ep^3*Np1^(-4) * ( 57284577/160000 )

       + ep^3*Np1^(-4)*Y * ( 116151/8000 )

       + ep^3*Np1^(-3)*Y^(-1) * (  - 430179183/40000 )

       + ep^3*Np1^(-3) * ( 15536059/20000 )

       + ep^3*Np1^(-3)*Y * ( 86883/5000 )

       + ep^3*Np1^(-2)*Y^(-1) * (  - 648761421/40000 )

       + ep^3*Np1^(-2) * ( 21144309/16000 )

       + ep^3*Np1^(-2)*z3 * (  - 63 )

       + ep^3*Np1^(-2)*Y * ( 48453/2500 )

       + ep^3*Np1^(-1)*Y^(-1) * (  - 217327963/10000 )

       + ep^3*Np1^(-1) * ( 74817893/40000 )

       + ep^3*Np1^(-1)*z3 * (  - 729/8 )

       + ep^3*Np1^(-1)*Y * ( 7857/400 )

       + ep^3*N^(-2)*Y^(-1) * (  - 109593/20 )

       + ep^3*N^(-2) * ( 86103/160 )

       + ep^3*N^(-1)*Y^(-1) * ( 543483/25 )

       + ep^3*N^(-1) * (  - 2994003/1600 )

       + ep^3*N^(-1)*z3 * ( 729/8 )

       + ep^3*N^(-1)*Y * (  - 7857/400 )

       + ep^3*Y^(-1) * ( 399/2500 )

       + ep^4*Np1^(-7)*Y^(-1) * (  - 198646588539/3200000 )

       + ep^4*Np1^(-7) * (  - 7145945037/25600000 )

       + ep^4*Np1^(-7)*Y * ( 312919929/1600000 )

       + ep^4*Np1^(-6)*Y^(-1) * (  - 389026373211/1600000 )

       + ep^4*Np1^(-6) * (  - 6854303799/5120000 )

       + ep^4*Np1^(-6)*Y * ( 1411257771/3200000 )

       + ep^4*Np1^(-5)*Y^(-1) * (  - 476459288991/800000 )

       + ep^4*Np1^(-5)*Y^(-1)*z3 * (  - 842686173/200000 )

       + ep^4*Np1^(-5) * ( 60591982773/25600000 )

       + ep^4*Np1^(-5)*z3 * ( 495299889/200000 )

       + ep^4*Np1^(-5)*Y * ( 278653179/320000 )

       + ep^4*Np1^(-5)*Y*z3 * ( 1237887/40000 )

       + ep^4*Np1^(-4)*Y^(-1) * (  - 737698764621/640000 )

       + ep^4*Np1^(-4)*Y^(-1)*z3 * (  - 256680963/20000 )

       + ep^4*Np1^(-4) * ( 314249742051/25600000 )

       + ep^4*Np1^(-4)*z3 * ( 3925897101/400000 )

       + ep^4*Np1^(-4)*Y * ( 4480581391/3200000 )

       + ep^4*Np1^(-4)*Y*z3 * ( 150717/2500 )

       + ep^4*Np1^(-3)*Y^(-1) * (  - 1542347096801/800000 )

       + ep^4*Np1^(-3)*Y^(-1)*z3 * (  - 951139833/40000 )

       + ep^4*Np1^(-3) * ( 47749101043/1600000 )

       + ep^4*Np1^(-3)*z5 * (  - 19845/32 )

       + ep^4*Np1^(-3)*z3 * ( 9669585457/400000 )

       + ep^4*Np1^(-3)*Y * ( 388920149/200000 )

       + ep^4*Np1^(-3)*Y*z3 * ( 1840239/20000 )

       + ep^4*Np1^(-2)*Y^(-1) * (  - 9364835265483/3200000 )

       + ep^4*Np1^(-2)*Y^(-1)*z3 * (  - 29464239/800 )

       + ep^4*Np1^(-2) * ( 45004839687/800000 )

       + ep^4*Np1^(-2)*z5 * (  - 67095/32 )

       + ep^4*Np1^(-2)*z4 * (  - 189/4 )

       + ep^4*Np1^(-2)*z3 * ( 9062592837/200000 )

       + ep^4*Np1^(-2)*Y * ( 994527757/400000 )

       + ep^4*Np1^(-2)*Y*z3 * ( 511287/4000 )

       + ep^4*Np1^(-1)*Y^(-1) * (  - 69713416307911/16800000 )

       + ep^4*Np1^(-1)*Y^(-1)*z3 * (  - 260889033/5000 )

       + ep^4*Np1^(-1) * ( 73431443041/800000 )

       + ep^4*Np1^(-1)*z5 * (  - 60885/16 )

       + ep^4*Np1^(-1)*z4 * (  - 2187/32 )

       + ep^4*Np1^(-1)*z3 * ( 14504866729/200000 )

       + ep^4*Np1^(-1)*Y * ( 96871203/32000 )

       + ep^4*Np1^(-1)*Y*z3 * ( 652563/4000 )

       + ep^4*N^(-3)*Y^(-1) * ( 14370777/64 )

       + ep^4*N^(-3)*Y^(-1)*z3 * ( 89667/40 )

       + ep^4*N^(-3) * (  - 1160649/128 )

       + ep^4*N^(-3)*z3 * (  - 483813/80 )

       + ep^4*N^(-2)*Y^(-1) * (  - 3913980957/3200 )

       + ep^4*N^(-2)*Y^(-1)*z3 * (  - 6148629/400 )

       + ep^4*N^(-2) * ( 1137502737/32000 )

       + ep^4*N^(-2)*z5 * (  - 54675/32 )

       + ep^4*N^(-2)*z3 * ( 108702243/4000 )

       + ep^4*N^(-2)*Y * ( 1730727/3200 )

       + ep^4*N^(-2)*Y*z3 * ( 7047/200 )

       + ep^4*N^(-1)*Y^(-3) * (  - 4554817/4032000 )

       + ep^4*N^(-1)*Y^(-1) * ( 1195086872021/288000 )

       + ep^4*N^(-1)*Y^(-1)*z3 * ( 52176609/1000 )

       + ep^4*N^(-1) * (  - 14686373907/160000 )

       + ep^4*N^(-1)*z5 * ( 60885/16 )

       + ep^4*N^(-1)*z4 * ( 2187/32 )

       + ep^4*N^(-1)*z3 * (  - 2900934621/40000 )

       + ep^4*N^(-1)*Y * (  - 96871203/32000 )

       + ep^4*N^(-1)*Y*z3 * (  - 652563/4000 )

       + ep^4*Y^(-3) * ( 2589499/4032000 )

       + ep^4*Y^(-1) * (  - 2389/160000 )

       + ep^4*Y^(-1)*z3 * (  - 57/6250 )

       + ep^4*N*Y^(-3) * ( 394753/2016000 )

);

Print["etaphi loaded."];

 nuinv = (

   + ep*Np1^(-1) * (  - 21/10 )

       + ep*Np1^(-1)*Y * (  - 1/5 )

       + ep * (  - 4/5 )

       + ep^2*Np1^(-3)*Y^(-1) * ( 1231713/2000 )

       + ep^2*Np1^(-3) * ( 10143/4000 )

       + ep^2*Np1^(-3)*Y * (  - 63/250 )

       + ep^2*Np1^(-2)*Y^(-1) * ( 1648017/1000 )

       + ep^2*Np1^(-2) * ( 6573/800 )

       + ep^2*Np1^(-2)*Y * ( 263/500 )

       + ep^2*Np1^(-1)*Y^(-1) * ( 5834199/2000 )

       + ep^2*Np1^(-1) * ( 12151/1000 )

       + ep^2*Np1^(-1)*Y * ( 59/250 )

       + ep^2*N^(-2)*Y^(-1) * ( 2673/2 )

       + ep^2*N^(-1)*Y^(-1) * (  - 58779/20 )

       + ep^2*N^(-1) * (  - 243/20 )

       + ep^2*Y^(-1) * (  - 3239/500 )

       + ep^2 * (  - 17/250 )

       + ep^2*N*Y^(-1) * (  - 21/125 )

       + ep^3*Np1^(-5)*Y^(-1) * ( 3498518709/400000 )

       + ep^3*Np1^(-5) * ( 235146051/800000 )

       + ep^3*Np1^(-5)*Y * (  - 3969/20000 )

       + ep^3*Np1^(-4)*Y^(-1) * ( 579729339/20000 )

       + ep^3*Np1^(-4) * ( 607149837/800000 )

       + ep^3*Np1^(-4)*Y * ( 130053/40000 )

       + ep^3*Np1^(-3)*Y^(-1) * ( 52862536083/800000 )

       + ep^3*Np1^(-3)*Y^(-1)*z3 * ( 13375971/10000 )

       + ep^3*Np1^(-3) * ( 26495301/20000 )

       + ep^3*Np1^(-3)*z3 * (  - 225351/2500 )

       + ep^3*Np1^(-3)*Y * ( 175529/80000 )

       + ep^3*Np1^(-3)*Y*z3 * (  - 3087/10000 )

       + ep^3*Np1^(-2)*Y^(-1) * ( 98162542261/800000 )

       + ep^3*Np1^(-2)*Y^(-1)*z3 * ( 36708987/10000 )

       + ep^3*Np1^(-2) * ( 783218101/400000 )

       + ep^3*Np1^(-2)*z3 * (  - 217161/625 )

       + ep^3*Np1^(-2)*Y * (  - 14853/40000 )

       + ep^3*Np1^(-2)*Y*z3 * (  - 31437/10000 )

       + ep^3*Np1^(-1)*Y^(-1) * ( 160080424387/800000 )

       + ep^3*Np1^(-1)*Y^(-1)*z3 * ( 16104081/2500 )

       + ep^3*Np1^(-1) * ( 521171517/200000 )

       + ep^3*Np1^(-1)*z3 * (  - 487623/625 )

       + ep^3*Np1^(-1)*Y * (  - 32003/40000 )

       + ep^3*Np1^(-1)*Y*z3 * (  - 38613/10000 )

       + ep^3*N^(-3)*Y^(-1) * (  - 172773/8 )

       + ep^3*N^(-3)*Y^(-1)*z3 * (  - 2187/4 )

       + ep^3*N^(-2)*Y^(-1) * ( 6179067/80 )

       + ep^3*N^(-2)*Y^(-1)*z3 * ( 55647/20 )

       + ep^3*N^(-2) * ( 104247/160 )

       + ep^3*N^(-2)*z3 * (  - 19683/40 )

       + ep^3*N^(-1)*Y^(-3) * ( 5094163/28800 )

       + ep^3*N^(-1)*Y^(-1) * (  - 2881646591/14400 )

       + ep^3*N^(-1)*Y^(-1)*z3 * (  - 1283823/200 )

       + ep^3*N^(-1) * (  - 20847483/8000 )

       + ep^3*N^(-1)*z3 * ( 194157/250 )

       + ep^3*N^(-1)*Y * ( 1701/2000 )

       + ep^3*N^(-1)*Y*z3 * ( 7857/2000 )

       + ep^3*Y^(-3) * ( 162971/1800 )

       + ep^3*Y^(-1) * (  - 133443/100000 )

       + ep^3*Y^(-1)*z3 * ( 774/625 )

       + ep^3 * (  - 417/12500 )

       + ep^3*z3 * (  - 48/625 )

       + ep^3*N*Y^(-3) * ( 656363/57600 )

       + ep^3*N*Y^(-1) * (  - 3413/200000 )

       + ep^3*N*Y^(-1)*z3 * ( 6/625 )

       + ep^4*Np1^(-7)*Y^(-1) * ( 8409053688273/64000000 )

       + ep^4*Np1^(-7) * ( 1106333757207/128000000 )

       + ep^4*Np1^(-7)*Y * ( 35867853/320000 )

       + ep^4*Np1^(-6)*Y^(-1) * ( 17357245076493/32000000 )

       + ep^4*Np1^(-6) * ( 3828177460233/128000000 )

       + ep^4*Np1^(-6)*Y * ( 986696487/3200000 )

       + ep^4*Np1^(-5)*Y^(-1) * ( 96626692764819/64000000 )

       + ep^4*Np1^(-5)*Y^(-1)*z3 * ( 989713809/12500 )

       + ep^4*Np1^(-5) * ( 8993714229297/128000000 )

       + ep^4*Np1^(-5)*z3 * (  - 6936489/5000 )

       + ep^4*Np1^(-5)*Y * ( 437562447/800000 )

       + ep^4*Np1^(-5)*Y*z3 * (  - 39454947/400000 )

       + ep^4*Np1^(-4)*Y^(-1) * ( 211550907954687/64000000 )

       + ep^4*Np1^(-4)*Y^(-1)*z5 * (  - 252457947/20000 )

       + ep^4*Np1^(-4)*Y^(-1)*z4 * (  - 69429717/80000 )

       + ep^4*Np1^(-4)*Y^(-1)*z3 * ( 173912050431/400000 )

       + ep^4*Np1^(-4) * ( 17185403612167/128000000 )

       + ep^4*Np1^(-4)*z5 * (  - 73511417/10000 )

       + ep^4*Np1^(-4)*z3 * (  - 605821153/100000 )

       + ep^4*Np1^(-4)*Y * ( 7101604549/9600000 )

       + ep^4*Np1^(-4)*Y*z5 * (  - 188307/2000 )

       + ep^4*Np1^(-4)*Y*z4 * (  - 157437/80000 )

       + ep^4*Np1^(-4)*Y*z3 * (  - 117179181/400000 )

       + ep^4*Np1^(-3)*Y^(-1) * ( 2483730878993/400000 )

       + ep^4*Np1^(-3)*Y^(-1)*z5 * (  - 27452691/250 )

       + ep^4*Np1^(-3)*Y^(-1)*z4 * (  - 121809933/10000 )

       + ep^4*Np1^(-3)*Y^(-1)*z3 * ( 542421245121/400000 )

       + ep^4*Np1^(-3) * ( 1782679516749/8000000 )

       + ep^4*Np1^(-3)*z5 * (  - 311237269/10000 )

       + ep^4*Np1^(-3)*z4 * (  - 676053/10000 )

       + ep^4*Np1^(-3)*z3 * (  - 1653029063/100000 )

       + ep^4*Np1^(-3)*Y * ( 444268397/480000 )

       + ep^4*Np1^(-3)*Y*z5 * ( 119609/4000 )

       + ep^4*Np1^(-3)*Y*z4 * (  - 13377/500 )

       + ep^4*Np1^(-3)*Y*z3 * (  - 57291959/100000 )

       + ep^4*Np1^(-2)*Y^(-1) * ( 2024707607615597/192000000 )

       + ep^4*Np1^(-2)*Y^(-1)*z5 * (  - 189062237/500 )

       + ep^4*Np1^(-2)*Y^(-1)*z4 * (  - 3964745673/80000 )

       + ep^4*Np1^(-2)*Y^(-1)*z3 * ( 156296451591/50000 )

       + ep^4*Np1^(-2) * ( 1343257868997/4000000 )

       + ep^4*Np1^(-2)*z5 * (  - 1391160561/20000 )

       + ep^4*Np1^(-2)*z4 * (  - 651483/2500 )

       + ep^4*Np1^(-2)*z3 * (  - 14116148013/400000 )

       + ep^4*Np1^(-2)*Y * ( 1357713767/1200000 )

       + ep^4*Np1^(-2)*Y*z5 * ( 1894837/4000 )

       + ep^4*Np1^(-2)*Y*z4 * (  - 1438059/20000 )

       + ep^4*Np1^(-2)*Y*z3 * (  - 36067309/40000 )

       + ep^4*Np1^(-1)*Y^(-1) * ( 67148837484255259/4032000000 )

       + ep^4*Np1^(-1)*Y^(-1)*z5 * (  - 3517414523/4000 )

       + ep^4*Np1^(-1)*Y^(-1)*z4 * (  - 1224146217/10000 )

       + ep^4*Np1^(-1)*Y^(-1)*z3 * ( 3589759533277/600000 )

       + ep^4*Np1^(-1) * ( 378393339799/800000 )

       + ep^4*Np1^(-1)*z5 * (  - 1176982671/10000 )

       + ep^4*Np1^(-1)*z4 * (  - 1462869/2500 )

       + ep^4*Np1^(-1)*z3 * (  - 5121149751/80000 )

       + ep^4*Np1^(-1)*Y * ( 429836887/320000 )

       + ep^4*Np1^(-1)*Y*z5 * ( 4055907/4000 )

       + ep^4*Np1^(-1)*Y*z4 * (  - 4797831/40000 )

       + ep^4*Np1^(-1)*Y*z3 * (  - 31107161/25000 )

       + ep^4*N^(-4)*Y^(-1) * ( 5309307/16 )

       + ep^4*N^(-4)*Y^(-1)*z5 * (  - 338985/8 )

       + ep^4*N^(-4)*Y^(-1)*z3 * ( 3448899/16 )

       + ep^4*N^(-3)*Y^(-1) * (  - 2276772651/1280 )

       + ep^4*N^(-3)*Y^(-1)*z5 * ( 3787641/16 )

       + ep^4*N^(-3)*Y^(-1)*z4 * ( 1226907/32 )

       + ep^4*N^(-3)*Y^(-1)*z3 * (  - 174349179/160 )

       + ep^4*N^(-3) * (  - 15460389/640 )

       + ep^4*N^(-3)*z5 * ( 239841/32 )

       + ep^4*N^(-3)*z3 * ( 1715337/160 )

       + ep^4*N^(-2)*Y^(-5) * ( 8260589087/1920 )

       + ep^4*N^(-2)*Y^(-1) * ( 586315268651/96000 )

       + ep^4*N^(-2)*Y^(-1)*z5 * (  - 20035539/40 )

       + ep^4*N^(-2)*Y^(-1)*z4 * (  - 5794821/80 )

       + ep^4*N^(-2)*Y^(-1)*z3 * ( 11428682953/4000 )

       + ep^4*N^(-2) * ( 4389692049/32000 )

       + ep^4*N^(-2)*z5 * (  - 38773161/800 )

       + ep^4*N^(-2)*z4 * (  - 59049/160 )

       + ep^4*N^(-2)*z3 * (  - 228795597/8000 )

       + ep^4*N^(-2)*Y * ( 13595283/64000 )

       + ep^4*N^(-2)*Y*z5 * ( 43983/80 )

       + ep^4*N^(-2)*Y*z4 * (  - 15309/320 )

       + ep^4*N^(-2)*Y*z3 * (  - 2763153/8000 )

       + ep^4*N^(-1)*Y^(-5) * ( 414923321023/192000 )

       + ep^4*N^(-1)*Y^(-3) * (  - 3641904592243/725760000 )

       + ep^4*N^(-1)*Y^(-3)*z3 * (  - 319038449/3240000 )

       + ep^4*N^(-1)*Y^(-1) * (  - 107918292073577/6480000 )

       + ep^4*N^(-1)*Y^(-1)*z5 * ( 703508661/800 )

       + ep^4*N^(-1)*Y^(-1)*z4 * ( 979654743/8000 )

       + ep^4*N^(-1)*Y^(-1)*z3 * (  - 38769109397549/6480000 )

       + ep^4*N^(-1) * (  - 75678581673/160000 )

       + ep^4*N^(-1)*z5 * ( 235363203/2000 )

       + ep^4*N^(-1)*z4 * ( 582471/1000 )

       + ep^4*N^(-1)*z3 * ( 1024300827/16000 )

       + ep^4*N^(-1)*Y * (  - 85965957/64000 )

       + ep^4*N^(-1)*Y*z5 * (  - 810999/800 )

       + ep^4*N^(-1)*Y*z4 * ( 959931/8000 )

       + ep^4*N^(-1)*Y*z3 * ( 622053/500 )

       + ep^4*Y^(-5) * ( 193348401899/768000 )

       + ep^4*Y^(-3) * ( 134275843831/725760000 )

       + ep^4*Y^(-3)*z3 * (  - 136316657/6480000 )

       + ep^4*Y^(-1) * (  - 8560273/6000000 )

       + ep^4*Y^(-1)*z5 * ( 742/625 )

       + ep^4*Y^(-1)*z4 * ( 1917/1250 )

       + ep^4*Y^(-1)*z3 * ( 20089/4000 )

       + ep^4 * (  - 1643/125000 )

       + ep^4*z5 * (  - 152/625 )

       + ep^4*z4 * (  - 36/625 )

       + ep^4*z3 * ( 7/125 )

       + ep^4*N*Y^(-3) * ( 530342653/1451520000 )

       + ep^4*N*Y^(-3)*z3 * ( 17136143/6480000 )

       + ep^4*N*Y^(-1) * (  - 36199/4000000 )

       + ep^4*N*Y^(-1)*z5 * ( 19/1250 )

       + ep^4*N*Y^(-1)*z4 * ( 3/250 )

       + ep^4*N*Y^(-1)*z3 * ( 3111/25000 )

       + 2

);

Print[" nuinv loaded."];

 DeltaCDW = (

   + ep*Np1^(-1) * ( 7/4 )

       + ep*N^(-1) * (  - 9/2 )

       + ep * (  - 1 )

       + ep^2*Np1^(-3) * ( 17787/1600 )

       + ep^2*Np1^(-3)*Y * ( 63/200 )

       + ep^2*Np1^(-2) * ( 26607/1600 )

       + ep^2*Np1^(-2)*Y * ( 89/200 )

       + ep^2*Np1^(-1) * ( 1213/100 )

       + ep^2*Np1^(-1)*Y * ( 9/20 )

       + ep^2*N^(-2) * (  - 27/8 )

       + ep^2*N^(-1) * (  - 177/16 )

       + ep^2*N^(-1)*Y * (  - 9/20 )

       + ep^3*Np1^(-5)*Y^(-1) * (  - 77597919/80000 )

       + ep^3*Np1^(-5) * ( 29193759/320000 )

       + ep^3*Np1^(-5)*Y * ( 464373/80000 )

       + ep^3*Np1^(-4)*Y^(-1) * (  - 317272599/80000 )

       + ep^3*Np1^(-4) * ( 60669987/320000 )

       + ep^3*Np1^(-4)*Y * ( 35637/3200 )

       + ep^3*Np1^(-3)*Y^(-1) * (  - 771755733/80000 )

       + ep^3*Np1^(-3) * ( 16385719/40000 )

       + ep^3*Np1^(-3)*z3 * (  - 1029/32 )

       + ep^3*Np1^(-3)*Y * ( 5125571/320000 )

       + ep^3*Np1^(-2)*Y^(-1) * (  - 1464652581/80000 )

       + ep^3*Np1^(-2) * ( 11768221/12800 )

       + ep^3*Np1^(-2)*z3 * (  - 5859/32 )

       + ep^3*Np1^(-2)*Y * ( 3509521/160000 )

       + ep^3*Np1^(-1)*Y^(-1) * (  - 18746614/625 )

       + ep^3*Np1^(-1) * ( 550900577/320000 )

       + ep^3*Np1^(-1)*z3 * (  - 3987/8 )

       + ep^3*Np1^(-1)*Y * ( 45069/1600 )

       + ep^3*N^(-3)*Y^(-1) * ( 24057/8 )

       + ep^3*N^(-3) * (  - 4455/16 )

       + ep^3*N^(-3)*z3 * ( 5103/32 )

       + ep^3*N^(-2)*Y^(-1) * (  - 935307/80 )

       + ep^3*N^(-2) * ( 2066067/2560 )

       + ep^3*N^(-2)*z3 * (  - 10287/32 )

       + ep^3*N^(-2)*Y * ( 999/160 )

       + ep^3*N^(-1)*Y^(-1) * ( 23995449/800 )

       + ep^3*N^(-1) * (  - 22027099/12800 )

       + ep^3*N^(-1)*z3 * ( 3987/8 )

       + ep^3*N^(-1)*Y * (  - 45069/1600 )

       + ep^3*Y^(-1) * (  - 21/5000 )

       + ep^4*Np1^(-7)*Y^(-1) * (  - 198646588539/6400000 )

       + ep^4*Np1^(-7) * (  - 7145945037/51200000 )

       + ep^4*Np1^(-7)*Y * ( 312919929/3200000 )

       + ep^4*Np1^(-6)*Y^(-1) * (  - 237018467763/1600000 )

       + ep^4*Np1^(-6) * (  - 719156781/409600 )

       + ep^4*Np1^(-6)*Y * ( 1698657471/6400000 )

       + ep^4*Np1^(-5)*Y^(-1) * (  - 2166498993771/5120000 )

       + ep^4*Np1^(-5)*Y^(-1)*z3 * (  - 842686173/400000 )

       + ep^4*Np1^(-5) * (  - 149720145183/51200000 )

       + ep^4*Np1^(-5)*z3 * ( 1000691181/1600000 )

       + ep^4*Np1^(-5)*Y * ( 1500210033/2560000 )

       + ep^4*Np1^(-5)*Y*z3 * (  - 151263/80000 )

       + ep^4*Np1^(-4)*Y^(-1) * (  - 6007901532591/6400000 )

       + ep^4*Np1^(-4)*Y^(-1)*z3 * (  - 8757819/1000 )

       + ep^4*Np1^(-4) * (  - 206901112831/153600000 )

       + ep^4*Np1^(-4)*z5 * ( 12005/32 )

       + ep^4*Np1^(-4)*z3 * ( 317078167/100000 )

       + ep^4*Np1^(-4)*Y * ( 87930840167/76800000 )

       + ep^4*Np1^(-4)*Y*z3 * (  - 209531/6400 )

       + ep^4*Np1^(-3)*Y^(-1) * (  - 45616031315869/25600000 )

       + ep^4*Np1^(-3)*Y^(-1)*z3 * (  - 1705833129/80000 )

       + ep^4*Np1^(-3) * ( 14605176313/3840000 )

       + ep^4*Np1^(-3)*z5 * ( 123235/128 )

       + ep^4*Np1^(-3)*z4 * (  - 3087/128 )

       + ep^4*Np1^(-3)*z3 * ( 16268515109/1600000 )

       + ep^4*Np1^(-3)*Y * ( 74751338359/38400000 )

       + ep^4*Np1^(-3)*Y*z3 * (  - 18156291/160000 )

       + ep^4*Np1^(-2)*Y^(-1) * (  - 38934043229189/12800000 )

       + ep^4*Np1^(-2)*Y^(-1)*z3 * (  - 327656973/8000 )

       + ep^4*Np1^(-2) * ( 1039766969341/76800000 )

       + ep^4*Np1^(-2)*z5 * ( 37275/64 )

       + ep^4*Np1^(-2)*z4 * (  - 17577/128 )

       + ep^4*Np1^(-2)*z3 * ( 2433634743/100000 )

       + ep^4*Np1^(-2)*Y * ( 38163537357/12800000 )

       + ep^4*Np1^(-2)*Y*z3 * (  - 39887847/160000 )

       + ep^4*Np1^(-1)*Y^(-1) * (  - 646250887995677/134400000 )

       + ep^4*Np1^(-1)*Y^(-1)*z3 * (  - 86141523/1250 )

       + ep^4*Np1^(-1) * ( 744097462527/25600000 )

       + ep^4*Np1^(-1)*z5 * (  - 78945/32 )

       + ep^4*Np1^(-1)*z4 * (  - 11961/32 )

       + ep^4*Np1^(-1)*z3 * ( 76418988361/1600000 )

       + ep^4*Np1^(-1)*Y * ( 10875838011/2560000 )

       + ep^4*Np1^(-1)*Y*z3 * (  - 70585263/160000 )

       + ep^4*N^(-4)*Y^(-1) * (  - 5780241/64 )

       + ep^4*N^(-4)*Y^(-1)*z3 * (  - 19683/16 )

       + ep^4*N^(-4) * ( 40419/32 )

       + ep^4*N^(-4)*z5 * (  - 222345/128 )

       + ep^4*N^(-4)*z3 * ( 14337/8 )

       + ep^4*N^(-3)*Y^(-1) * ( 324387909/640 )

       + ep^4*N^(-3)*Y^(-1)*z3 * ( 133407/16 )

       + ep^4*N^(-3) * (  - 118522791/20480 )

       + ep^4*N^(-3)*z5 * ( 344655/128 )

       + ep^4*N^(-3)*z4 * ( 15309/128 )

       + ep^4*N^(-3)*z3 * (  - 5929767/640 )

       + ep^4*N^(-3)*Y * (  - 1188027/5120 )

       + ep^4*N^(-3)*Y*z3 * ( 8991/160 )

       + ep^4*N^(-2)*Y^(-1) * (  - 45227219897/25600 )

       + ep^4*N^(-2)*Y^(-1)*z3 * (  - 698868/25 )

       + ep^4*N^(-2) * ( 3975056847/256000 )

       + ep^4*N^(-2)*z5 * (  - 195165/64 )

       + ep^4*N^(-2)*z4 * (  - 30861/128 )

       + ep^4*N^(-2)*z3 * ( 1499585841/64000 )

       + ep^4*N^(-2)*Y * ( 324312633/256000 )

       + ep^4*N^(-2)*Y*z3 * (  - 767421/4000 )

       + ep^4*N^(-1)*Y^(-3) * (  - 41049997/72576000 )

       + ep^4*N^(-1)*Y^(-1) * ( 498536419507759/103680000 )

       + ep^4*N^(-1)*Y^(-1)*z3 * ( 172283139/2500 )

       + ep^4*N^(-1) * (  - 148817318003/5120000 )

       + ep^4*N^(-1)*z5 * ( 78945/32 )

       + ep^4*N^(-1)*z4 * ( 11961/32 )

       + ep^4*N^(-1)*z3 * (  - 15284018901/320000 )

       + ep^4*N^(-1)*Y * (  - 10875838011/2560000 )

       + ep^4*N^(-1)*Y*z3 * ( 70585263/160000 )

       + ep^4*Y^(-3) * (  - 149413/907200 )

       + ep^4*Y^(-1) * ( 4349/1600000 )

       + ep^4*Y^(-1)*z3 * ( 3/12500 )

       + ep^4*N*Y^(-3) * (  - 202751/36288000 )

       + 3

);

Print[" DeltaCDW loaded."];

 DeltaCDWGNY = (

   + ep*Np1^(-1) * (  - 1/2 )

       + ep * (  - 1 )

       + ep^2*Np1^(-3) * ( 363/400 )

       + ep^2*Np1^(-3)*W * (  - 9/100 )

       + ep^2*Np1^(-2) * (  - 303/400 )

       + ep^2*Np1^(-2)*W * (  - 1/200 )

       + ep^2*Np1^(-1) * ( 13/100 )

       + ep^3*Np1^(-5)*W^(-1) * (  - 29403/1250 )

       + ep^3*Np1^(-5) * (  - 85113/40000 )

       + ep^3*Np1^(-4)*W^(-1) * ( 162621/5000 )

       + ep^3*Np1^(-4) * ( 9381/4000 )

       + ep^3*Np1^(-3)*W^(-1) * (  - 275733/20000 )

       + ep^3*Np1^(-3) * (  - 12901/5000 )

       + ep^3*Np1^(-3)*z3 * ( 3/4 )

       + ep^3*Np1^(-2)*W^(-1) * ( 190287/40000 )

       + ep^3*Np1^(-2) * (  - 11863/40000 )

       + ep^3*Np1^(-1)*W^(-1) * ( 31017/80000 )

       + ep^3*Np1^(-1) * ( 24051/160000 )

       + ep^3*W^(-1) * ( 949/160000 )

       + ep^4*Np1^(-7)*W^(-1) * ( 28240731/200000 )

       + ep^4*Np1^(-7) * (  - 2976237/3200000 )

       + ep^4*Np1^(-6)*W^(-1) * (  - 92240289/400000 )

       + ep^4*Np1^(-6) * ( 2426283/3200000 )

       + ep^4*Np1^(-5)*W^(-1) * ( 8392491/50000 )

       + ep^4*Np1^(-5)*W^(-1)*z3 * ( 15147/6250 )

       + ep^4*Np1^(-5) * ( 21965841/3200000 )

       + ep^4*Np1^(-5)*z3 * ( 416781/100000 )

       + ep^4*Np1^(-4)*W^(-1) * (  - 3259917/40000 )

       + ep^4*Np1^(-4)*W^(-1)*z3 * (  - 7263/5000 )

       + ep^4*Np1^(-4) * (  - 7367311/9600000 )

       + ep^4*Np1^(-4)*z5 * ( 5/2 )

       + ep^4*Np1^(-4)*z3 * (  - 33827/100000 )

       + ep^4*Np1^(-3)*W^(-1) * ( 75263/1600000 )

       + ep^4*Np1^(-3)*W^(-1)*z3 * (  - 43611/10000 )

       + ep^4*Np1^(-3) * (  - 15387283/19200000 )

       + ep^4*Np1^(-3)*z5 * (  - 5/2 )

       + ep^4*Np1^(-3)*z4 * ( 9/16 )

       + ep^4*Np1^(-3)*z3 * (  - 107701/100000 )

       + ep^4*Np1^(-2)*W^(-1) * ( 4121689/9600000 )

       + ep^4*Np1^(-2)*W^(-1)*z3 * ( 65333/20000 )

       + ep^4*Np1^(-2) * ( 20311/48000 )

       + ep^4*Np1^(-2)*z3 * ( 41949/200000 )

       + ep^4*Np1^(-1)*W^(-1) * ( 317017/12800000 )

       + ep^4*Np1^(-1)*W^(-1)*z3 * ( 15/64 )

       + ep^4*Np1^(-1) * ( 80391/800000 )

       + ep^4*Np1^(-1)*z3 * (  - 3221/25000 )

       + ep^4*W^(-3) * ( 316147/1536000 )

       + ep^4*W^(-1) * ( 859/800000 )

       + ep^4*W^(-1)*z3 * ( 12/3125 )

       + ep^4*N*W^(-3) * ( 1693/1536000 )

       + 3

);

Print[" DeltaCDWGNY loaded."];


